How Tight Can PAC-Bayes be in the Small Data Regime?

In this paper, we investigate the question: Given a small number of datapoints, for example N = 30, how tight can PAC-Bayes and test set bounds be made? For such small datasets, test set bounds adversely affect generalisation performance by withholding data from the training procedure. In this setting, PAC-Bayes bounds are especially attractive, due to their ability to use all the data to simultaneously learn a posterior and bound its generalisation risk. We focus on the case of i.i.d. data with a bounded loss and consider the generic PAC-Bayes theorem of Germain et al. While their theorem is known to recover many existing PAC-Bayes bounds, it is unclear what the tightest bound derivable from their framework is. For a fixed learning algorithm and dataset, we show that the tightest possible bound coincides with a bound considered by Catoni; and, in the more natural case of distributions over datasets, we establish a lower bound on the best bound achievable in expectation. Interestingly, this lower bound recovers the Chernoff test set bound if the posterior is equal to the prior. Moreover, to illustrate how tight these bounds can be, we study synthetic one-dimensional classification tasks in which it is feasible to meta-learn both the prior and the form of the bound to numerically optimise for the tightest bounds possible. We find that in this simple, controlled scenario, PAC-Bayes bounds are competitive with comparable, commonly used Chernoff test set bounds. However, the sharpest test set bounds still lead to better guarantees on the generalisation error than the PAC-Bayes bounds we consider.

==> figs/theory/script.py <==
import argparse
import math
import warnings

import lab.torch as B
import matplotlib.pyplot as plt
import numpy as np
import torch
import wbml.out as out
from scipy.special import loggamma
from wbml.experiment import WorkingDirectory
from wbml.plot import tweak, pdfcrop

from pacbayes.convex import CatoniMixture, BernoulliKL, Convex
from pacbayes.utils import device

out.key_width = 15

B.device(str(device)).__enter__()


parser = argparse.ArgumentParser()
parser.add_argument("--load", action="store_true")
parser.add_argument("--reps", type=int, default=10)
parser.add_argument(
    "--setting",
    choices=["det1-1", "det1-2", "det2-1", "det2-2", "stoch1", "stoch2"],
    required=True,
)
args = parser.parse_args()

B.set_random_seed(0)
wd = WorkingDirectory("_experiments", "theory", args.setting)

if args.setting.startswith("stoch"):
    if args.setting == "stoch2":
        args.rate = 1e-2
    else:
        args.rate = 5e-3
    args.iters = 1500
else:
    args.rate = 5e-3
    if args.setting.startswith("det2"):
        args.iters = 1500
    else:
        args.iters = 500


q_dist = torch.tensor(
    {
        "det1-1": [0.02],
        "det1-2": [0.05],
        "det2-1": [0.3],
        "det2-2": [0.4],
        "stoch1": [0.02, 0.05],
        "stoch2": [0.3, 0.4],
    }[args.setting]
).to(device)
kl_dist = torch.tensor(
    {
        "det1-1": [1],
        "det1-2": [2],
        "det2-1": [1],
        "det2-2": [50],
        "stoch1": [1, 2],
        "stoch2": [1, 50],
    }[args.setting]
).to(device)

delta = torch.tensor(0.1).to(device)
n = 30

alpha = (kl_dist - B.log(delta)) / n


def phi(x):
    return 1 - 0.5 * B.sqrt(1 - x ** 2)


def best_catoni_parameters():
    best_cs = []
    for alpha, q in zip((kl_dist - B.log(delta)) / n, q_dist):
        cs = B.linspace(torch.float64, 0, 20, 10_000)
        vals = (1 - B.exp(-cs * q - alpha)) / (1 - B.exp(-cs))
        best_cs.append(cs[torch.argmin(vals)])
    return B.stack(*best_cs)


def best_expected_catoni_parameter():
    alpha = (kl_dist - B.log(delta)) / n
    cs = B.linspace(torch.float64, 0, 20, 10_000)[:, None]
    vals = B.mean(
        (1 - B.exp(-cs * q_dist[None, :] - alpha[None, :])) / (1 - B.exp(-cs)),
        axis=1,
    )
    return cs[torch.argmin(vals), 0]


def compute_log_r(convex_delta, r=None):
    # Estimate the supremum by taking the maximum over a dense `linspace`.
    if r is None:
        r = torch.linspace(1e-6, 1 - 1e-6, 10_000).to(device)
    else:
        if B.isscalar(r):
            r = r[None]
    k_over_ms = torch.linspace(0, 1, n + 1).to(device)  # [n + 1]

    # Precompute the values for delta in the terms of the sum. We want to keep
    # the computation graph lean.
    convex_risks = B.reshape(
        convex_delta(
            B.stack(
                B.reshape(B.tile(k_over_ms[:, None], 1, len(r)), -1),
                B.reshape(B.tile(r[None, :], n + 1, 1), -1),
                axis=1,
            )
        ),
        n + 1,
        len(r),
    )  # [n + 1, R]

    log_terms = []
    for k in range(0, n + 1):
        logcomb = loggamma(n + 1) - loggamma(n - k + 1) - loggamma(k + 1)
        log_pmf = logcomb + k * B.log(r) + (n - k) * B.log(1 - r)
        delta = convex_risks[k, :]
        log_terms.append(log_pmf + n * delta)
    log_supremum_r = torch.logsumexp(B.stack(*log_terms, axis=1), dim=1)

    return r, log_supremum_r


def _convert(x):
    if not isinstance(x, torch.Tensor):
        x = torch.tensor(x).to(device)
    if B.isscalar(x):
        x = x[None]
    return x


def compute_bound(convex_delta, q, kl, illegal=False):
    q = _convert(q)
    kl = _convert(kl)
    _, log_r = compute_log_r(convex_delta)
    if illegal:
        alpha = (kl - B.log(delta)) / n
    else:
        alpha = (kl + torch.max(log_r) - B.log(delta)) / n
    values = convex_delta.biggest_inverse(q, alpha)
    check = B.min(alpha - convex_delta(B.stack(q, values, axis=1)))
    if check < -1e-6:
        warnings.warn(f"Check violated! Discrepancy: {check}!")
    return values


def compute_expected_bound(convex_delta, illegal=False):
    return B.mean(compute_bound(convex_delta, q_dist, kl_dist, illegal=illegal))


out.kv("Best expected Catoni parameter", B.to_numpy(best_expected_catoni_parameter()))
maurer = BernoulliKL()
catoni = CatoniMixture(best_expected_catoni_parameter())

with out.Section("Bounds"):
    out.kv("Catoni", B.to_numpy(compute_expected_bound(catoni)))
    out.kv("Maurer", B.to_numpy(compute_expected_bound(maurer)))
    out.kv("Illegal Maurer", B.to_numpy(compute_expected_bound(maurer, illegal=True)))


def optimise_convex():
    convex = Convex(init_iters=0, n_hidden=256).to(device)

    with out.Section("Before optimisation bounds"):
        out.kv("Convex", B.to_numpy(compute_expected_bound(convex)))
        out.kv("Catoni", B.to_numpy(compute_expected_bound(catoni)))
        out.kv("Maurer", B.to_numpy(compute_expected_bound(maurer)))
        out.kv(
            "Illegal Maurer", B.to_numpy(compute_expected_bound(maurer, illegal=True))
        )

    opt = torch.optim.Adam(params=convex.parameters(), lr=args.rate)
    iters = args.iters
    bounds = []
    with out.Progress("Optimising convex function", total=iters) as progress:
        try:
            for _ in range(iters):
                bound = compute_expected_bound(convex)
                bound.backward()
                opt.step()
                opt.zero_grad()
                bounds.append(B.to_numpy(bound))
                progress(bound=B.to_numpy(bound))
        except KeyboardInterrupt:
            pass

    return convex, np.array(bounds)


if args.load:
    record = wd.load(f"record.pickle")
    deltas = []
    for i in range(args.reps):
        convex = Convex(init_iters=0, n_hidden=256)
        convex.load_state_dict(torch.load(wd.file(f"convex{i}.pt"), map_location="cpu"))
        deltas.append(convex)

else:
    record = []
    deltas = []
    with out.Progress("Performing repetitions", total=args.reps) as progress:
        for i in range(args.reps):
            progress()
            convex, bounds = optimise_convex()
            torch.save(convex.state_dict(), wd.file(f"convex{i}.pt"))
            deltas.append(convex.to("cpu"))
            record.append(bounds)
    record = B.to_numpy(B.stack(*record, axis=0))
    wd.save(record, f"record.pickle")

x = np.arange(1, B.shape(record)[1] + 1)
mean = np.mean(record, axis=0)
lower = np.min(record, axis=0)
upper = np.max(record, axis=0)

plt.figure(figsize=(6, 2.5))
plt.plot(x, mean, label="Learned convex")
plt.fill_between(x, lower, upper, alpha=0.3, facecolor="tab:blue")
maur_bound = B.to_numpy(compute_expected_bound(maurer))
cat_bound = B.to_numpy(compute_expected_bound(catoni))
ill_bound = B.to_numpy(compute_expected_bound(maurer, illegal=True))
cat_par = B.to_numpy(best_expected_catoni_parameter())
plt.axhline(
    cat_bound,
    label=f"Optimal Catoni ($\\beta = {cat_par:.2f}$)",
    c="tab:orange",
    ls="--",
)
plt.axhline(
    maur_bound,
    label="Maurer",
    c="tab:red",
    ls=":",
)
if args.setting.startswith("stoch"):
    plt.axhline(
        ill_bound,
        label="Optimistic Maurer",
        c="tab:green",
        ls="-.",
    )
plt.xlabel("Iteration")
plt.ylabel("Bound")
if args.setting.startswith("stoch"):
    if args.setting == "stoch1":
        plt.ylim(
            0.05 * (math.floor(ill_bound // 0.05) - 0.5),
            0.05 * (math.ceil(cat_bound // 0.05) + 2),
        )
    else:
        plt.ylim(
            0.05 * (math.floor(ill_bound // 0.05) - 1),
            0.05 * (math.ceil(cat_bound // 0.05) + 4),
        )
else:
    plt.ylim(
        0.02 * (math.floor(cat_bound // 0.02) - 1),
        0.02 * (math.ceil(cat_bound // 0.02) + 6),
    )
if args.setting.startswith("stoch"):
    plt.xlim(0, 1500)
else:
    if args.setting.startswith("det2"):
        plt.xlim(0, 1500)
    else:
        plt.xlim(0, 500)
tweak()
plt.savefig(wd.file(f"{args.setting}_graph.pdf"))
pdfcrop(wd.file(f"{args.setting}_graph.pdf"))
plt.close()

for i in range(args.reps):
    plt.figure(figsize=(6, 2.5))
    X, Y = np.meshgrid(np.linspace(0, 1, 100), np.linspace(0, 1, 100))
    Z_convex = B.to_numpy(
        deltas[i](
            torch.tensor(
                B.stack(X.reshape(-1), Y.reshape(-1), axis=1), dtype=torch.float32
            )
        )
    ).reshape(100, 100)
    Z_convex -= Z_convex.mean()
    Z_cat = B.to_numpy(
        catoni(
            torch.tensor(
                B.stack(X.reshape(-1), Y.reshape(-1), axis=1), dtype=torch.float32
            )
        )
    ).reshape(100, 100)
    Z_cat -= Z_cat.mean()

    levels = B.linspace(
        min(Z_convex.min(), Z_cat.min()), max(Z_convex.max(), Z_cat.max()), 20
    )

    plt.subplot(1, 2, 1)
    plt.title("Catoni")
    plt.contourf(X, Y, Z_cat, levels)
    plt.xlabel("$q$")
    plt.ylabel("$p$")
    tweak(grid=False)

    plt.subplot(1, 2, 2)
    plt.title("Learned Convex")
    plt.contourf(X, Y, Z_convex, levels)
    plt.xlabel("$q$")
    plt.ylabel("$p$")
    tweak(grid=False)

    plt.savefig(wd.file(f"{args.setting}_convex{i}.pdf"))
    pdfcrop(wd.file(f"{args.setting}_convex{i}.pdf"))
    plt.close()

